Bayesian random-effects meta-analysis using the bayesmeta R package

The random-effects or normal-normal hierarchical model is commonly utilized in a wide range of meta-analysis applications. A Bayesian approach to inference is very attractive in this context, especially when a meta-analysis is based only on few studies. The bayesmeta R package provides readily accessible tools to perform Bayesian meta-analyses and generate plots and summaries, without having to worry about computational details. It allows for flexible prior specification and instant access to the resulting posterior distributions, including prediction and shrinkage estimation, and facilitating for example quick sensitivity checks. The present paper introduces the underlying theory and showcases its usage.

==> Code/jss3320.R <==
##############
# Section 3.2
# Example data: a systematic review in immunosuppression

require("bayesmeta")
data("CrinsEtAl2014")
CrinsEtAl2014

require("metafor")
crins.es <- escalc(measure="OR",
  ai=exp.AR.events, n1i=exp.total, ci=cont.AR.events, n2i=cont.total,
  slab=publication, data=CrinsEtAl2014)
crins.es


##############
# Section 3.3
# Performing a Bayesian random-effects meta-analysis
# The bayesmeta() function

ma01 <- bayesmeta(y = crins.es[,"yi"], sigma = sqrt(crins.es[,"vi"]),
  labels = crins.es[,"publication"], mu.prior.mean = 0, mu.prior.sd = 4,
  tau.prior = function(t){dhalfnormal(t,scale=0.5)})

ma01 <- bayesmeta(crins.es, mu.prior.mean = 0, mu.prior.sd = 4,
  tau.prior = function(t){dhalfnormal(t,scale=0.5)})

ma01


# The forestplot() function

forestplot(ma01)


# The plot() function

plot(ma01)


# Elements of the bayesmeta() output

ma01$summary

ma01$y
ma01$sigma
ma01$labels
ma01$k

x <- seq(-3, 0.5, length=200)
plot(x, ma01$dposterior(mu=x), type="l",
     xlab="effect", ylab="posterior density")
abline(h=0, v=0, col="grey")

1 - ma01$pposterior(mu=0)

x <- seq(-3, 0.5, length=200)
plot(x, ma01$pposterior(mu=x), type="l",
     xlab="effect", ylab="posterior CDF")
abline(h=0:1, v=0, col="grey")

1 - ma01$pposterior(tau=1)

ma01$qposterior(tau.p=0.99)

ma01$rposterior(n=5)

ma01$rposterior(n=5, tau.sample=FALSE)

prob.control <- 0.5
logodds.control <- log(prob.control / (1 - prob.control))
logodds.treat <- (logodds.control 
                  + ma01$rposterior(n=10000, tau.sample=FALSE))
prob.treat <- exp(logodds.treat) / (1 + exp(logodds.treat))
riskdiff <- (prob.treat - prob.control)
median(riskdiff)

quantile(riskdiff, c(0.025, 0.975))


# Credible intervals

ma01$post.interval(tau.level=0.99)

ma01$post.interval(tau.level=0.99, method="central")

ma01$qposterior(tau.p=c(0.005, 0.995))


# Prediction

x <- seq(-3.5, 0.5, length=200)
plot(x, ma01$dposterior(mu=x), type="n",
     xlab="effect", ylab="probability density")
abline(h=0, v=0, col="grey")
lines(x, ma01$dposterior(mu=x), col="red")
lines(x, ma01$dposterior(mu=x, predict=TRUE), col="blue")


# Shrinkage

ma01$theta[,1:2]

x <- seq(-4, 0.5, length=200)
plot(x, ma01$dposterior(theta=x, individual=1), type="n",
     xlab="effect", ylab="probability density")
abline(h=0, v=0, col="grey")
lines(x, dnorm(x, mean=ma01$y[1], sd=ma01$sigma[1]), 
      col="green", lty="dashed")
lines(x, ma01$dposterior(theta=x, individual=1), col="green")


##############
# Section 3.4
# Investigating prior variations
# Prior predictive distributions

hn05 <- normalmixture(cdf=function(t){phalfnormal(t, scale=0.5)})

hn10 <- normalmixture(cdf=function(t){phalfnormal(t, scale=1.0)})
hc05 <- normalmixture(cdf=function(t){phalfcauchy(t, scale=0.5)})

x <- seq(-1, 3, by=0.01)
plot(x, hn05$cdf(x), type="l", col="blue", ylim=0:1,
     xlab=expression(theta[i]), ylab="prior predictive CDF")
lines(x, hn10$cdf(x), col="green")
lines(x, hc05$cdf(x), col="red")
abline(h=0:1, v=0, col="grey")
axis(3, at=log(c(0.5,1,2,5,10,20)), lab=c(0.5,1,2,5,10,20))
mtext(expression(exp(theta[i])), side=3, line=2.5)

q975 <- c("half-normal(0.5)" = hn05$quantile(0.975),
          "half-normal(1.0)" = hn10$quantile(0.975),
          "half-Cauchy(0.5)" = hc05$quantile(0.975))
print(cbind("theta"=q975, "exp(theta)"=exp(q975)))


# Informative heterogeneity priors

tp <- TurnerEtAlPrior(outcome = "surgical", 
  comparator1 = "pharmacological", comparator2 = "placebo / control")

tp$qprior(c(0.025, 0.5, 0.975))

ma02 <- bayesmeta(crins.es, mu.prior.mean = 0, mu.prior.sd = 4,
  tau.prior = tp$dprior)


# Non-informative priors

ma03 <- bayesmeta(crins.es, tau.prior="Jeffreys")


##############
# Section 3.5
# Making the connection with frequentist results

ma04 <- rma(crins.es)

sqrt(ma04$tau2)

ma04$b

ma04$se

ma03$cond.moment(tau = sqrt(ma04$tau2))


##############
# Section 3.6
# Posterior predictive checks
# A meta-analysis of two studies

ma05 <- bayesmeta(crins.es[crins.es[,"randomized"]=="yes",],
                  mu.prior.mean=0, mu.prior.sd=4,
                  tau.prior=function(t){dhalfnormal(t,scale=0.5)})


# Posterior predictive p-values for the effect (mu)

ma05$pposterior(mu=0)

p1 <- pppvalue(ma05, parameter="mu", value=0, alternative="less", 
  statistic="cdf", n=1000)

p1

plot(ma05, which=2, mulim=c(-3.5, 1), taulim=c(0,2))
abline(h=p1$null.value)                 # (the null-hypothesized mu value)
points(p1$replicates$tau, p1$replicates$mu, col="cyan")    # (the samples)

plot(ecdf(p1$replicates$statistic[,1]))
abline(v = p1$statistic, col="red")
abline(h = 1-p1$p.value, col="green")


# Posterior predictive p-values for the heterogeneity (tau)

p2 <- pppvalue(ma05, parameter="tau", value=0, alternative="greater", 
  statistic="q", n=1000)

BF <- function(y, sigma)
{
  bm <- bayesmeta(y=y, sigma=sigma,
    mu.prior.mean=0, mu.prior.sd=4,
    tau.prior=function(t){dhalfnormal(t, scale=0.5)},
    interval.type="central")
  return(bm$bayesfactor[1,"tau=0"])
}

p3 <- pppvalue(ma05, parameter="tau", value=0, alternative="greater", 
  statistic=BF, rejection.region="lower.tail", n=1000, sigma=ma05$sigma)


# Posterior predictive p-values for individual effects (theta[i])

p4 <- pppvalue(ma05, parameter="Spada", value=0, alternative="less",
  statistic="cdf", n=1000)


###############
# Appendix A.5
# Calibration check

mupriormean   <- 0.0
mupriorsd     <- 4.0
taupriorscale <- 0.5
Nsim <- 1000
pit <- matrix(NA, nrow=Nsim, ncol=2, dimnames=list(NULL, c("mu","tau")))
for (i in 1:Nsim) {
  # generate data:
  mu <- rnorm(n=1, mean=mupriormean, sd=mupriorsd)  # effect
  tau <- rhalfnormal(n=1, scale=taupriorscale)      # heterogeneity
  k <- sample(c(2,3,5,10,20), size=1)               # number of studies
  sigma <- runif(n=k, min=0.2, max=1.0)             # standard errors
  y <- rnorm(n=k, mean=mu, sd=sqrt(sigma^2+tau^2))  # estimates
  # perform analysis:
  bma <- try(bayesmeta(y=y, sigma=sigma,
    tau.prior=function(t){dhalfnormal(t, scale=taupriorscale)},
    mu.prior=c(mupriormean, mupriorsd)))
  # log probability integral transform (PIT) values:
  if (!is.element("try-error", class(bma))) {
    pit[i,"mu"]  <- bma$pposterior(mu=mu)
    pit[i,"tau"] <- bma$pposterior(tau=tau)
  }
}

plot(ecdf(pit[,"mu"]), col="blue", 
  main="effect (mu)", xlab="PIT value", ylab="CDF")
lines(0:1, 0:1, lty="dashed", lwd=2)
plot(ecdf(pit[,"tau"]), col="red", 
  main="heterogeneity (tau)", xlab="PIT value", ylab="CDF")
lines(0:1, 0:1, lty="dashed", lwd=2)

